Dr. Top-k: Delegate-Centric Top-k on GPUs

Recent top-$k$ computation efforts explore the possibility of revising various sorting algorithms to answer top-$k$ queries on GPUs. These endeavors, unfortunately, perform significantly more work than needed. This paper introduces Dr. Top-k, a Delegate-centric top-$k$ system on GPUs that can reduce the top-$k$ workloads significantly. Particularly, it contains three major contributions: First, we introduce a comprehensive design of the delegate-centric concept, including maximum delegate, delegate-based filtering, and $\beta$ delegate mechanisms to help reduce the workload for top-$k$ up to more than 99%. Second, due to the difficulty and importance of deriving a proper subrange size, we perform a rigorous theoretical analysis, coupled with thorough experimental validations to identify the desirable subrange size. Third, we introduce four key system optimizations to enable fast multi-GPU top-$k$ computation. Taken together, this work constantly outperforms the state-of-the-art.

==> figures/encoder.py <==
from matplotlib import lines, legend
import matplotlib.pyplot as plt
import csv
import os
import numpy as np
plt.rcParams['text.usetex'] = True
plt.rcParams["font.family"] = "Times New Roman"
plt.rcParams["font.size"] = "12"
plt.rcParams["text.color"] = "black"

filename = "encoder.csv"

f = open(filename, "r")
csv_reader = csv.reader(f)
header = next(csv_reader)
print(header)
data = [[] for i in range(len(header))]
assert len(data) == len(header)

for row in csv_reader:
    r = [float(x) for x in row]
    for i in range(len(data)):
        data[i].append(r[i])


c4 = '#756bb1'
c1 = "#e6550d"
c2 = "#2ca25f"
c3 = '#c51b8a'
# fig, ax = plt.subplots()
# y = [50, 75, 100, 125, 150, 175]
# ax.set_yticks(y)
# x = [0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
# ax.set_xticks(x)
# plt.xlim([-3, 103])
# plt.ylim([47, 178])

# ax.plot(data[0], data[1],  marker="o", color=c1,
#         label=header[1], linewidth=2, markersize=5)
# ax.plot(data[0], data[2],  color=c2,  marker="D",
#         label=header[2], markersize=5, linewidth=2)
# ax.plot(data[0], data[3],  color=c3,
#         marker="s", label=header[3], markersize=5, linewidth=2)
# ax.set_adjustable('box')
# aspect = 1.0/ax.get_data_ratio()*0.3
# ax.set_aspect(aspect, anchor="N")
# ax.set_xlabel("Sparsity (\%)")
# ax.set_ylabel("Latency ($\mu$s)")
# ax.legend(loc="lower left", fontsize=12, ncol=2, labelspacing=0.3, columnspacing=-2)
# output_name = filename.split(".")[0] + ".pdf"
# fig.savefig(output_name)
# os.system(f'pdfcrop {output_name} {output_name}')


fig, (ax2, ax) = plt.subplots(2, 1, sharex=True, gridspec_kw = {'hspace': -0.5}, )
y = [50, 75, 100, 125, 150, 175]
ax.set_yticks(y)
x = [0, 10, 20, 30, 40, 50, 60, 70, 80, 90, 100]
ax.set_xticks(x)
ax.set_xlim([-3, 103])
ax.set_ylim([40, 178])
ax2.spines['bottom'].set_visible(False)
ax.spines['top'].set_visible(False)
ax2.set_ylim(678, 683)
ax2.xaxis.tick_top()
ax.tick_params(labeltop=False)  # don't put tick labels at the top

ax.plot(data[0], data[1],  marker="o", color=c1,
        label=header[1], linewidth=2, markersize=4)
ax.plot(data[0], data[2],  marker="D", color=c2,
        label=header[2], linewidth=2, markersize=4)
ax.plot(data[0], data[3],  color=c3,
        marker="s", label=header[3], markersize=4, linewidth=2)
ax.set_adjustable('box')
aspect = 1.0/ax.get_data_ratio()*0.2
ax.set_aspect(aspect, anchor = "N")

ax2.set_adjustable('box')
aspect = 1.0/ax2.get_data_ratio()*0.1
ax2.set_aspect(aspect, anchor = "N")

ax.set_xlabel("Sparsity (\%)")
ax.set_ylabel("Latency ($\mu$s)")
#ax.legend(loc="upper left", fontsize=12, ncol=2,
          #labelspacing=0.3, columnspacing=-2)
ax.legend(bbox_to_anchor=(.45, 1.65), loc='upper center', fontsize=12, ncol=2,
          labelspacing=0.3, columnspacing=-2)
ax.yaxis.set_label_coords(-0.08,1.02)
# draw pytorch
# ax2.axhline(y=data[2][0], linewidth=1, color='k', ls="dashed")
x = np.linspace(0, 95, 19)
y = np.linspace(data[4][0], data[4][0], 19)
ax2.plot(x, y, linewidth=2, color=c4, label = "PyTorch", marker="v", markersize=4)
aspect = 1.0/ax2.get_data_ratio()*0.2
ax2.set_aspect(aspect, anchor = "N")
ax2.legend(fontsize=12)

# break
d = .015
kwargs = dict(transform=ax2.transAxes, color='k', clip_on=False)
ax2.plot((-d, +d), (-d, +d), **kwargs)        # top-left diagonal
ax2.plot((1 - d, 1 + d), (-d, +d), **kwargs)  # top-right diagonal

kwargs.update(transform=ax.transAxes)  # switch to the bottom axes
ax.plot((-d, +d), (1 - d, 1 + d), **kwargs)  # bottom-left diagonal
ax.plot((1 - d, 1 + d), (1 - d, 1 + d), **kwargs)  # bottom-right diagonal

# ld = plt.legend(loc="lower left", fontsize=12, ncol=2, labelspacing=0.3, columnspacing=-2)
# ax.add_artist(ld)

# custom_lines = [lines.Line2D([0], [0], color="k", lw=1)]
# pytorch = plt.legend(custom_lines, [f"Pytorch  {int(data[4][0])} ($\mu s$)"] ,bbox_to_anchor=(0.25, 1))
# ax.add_artist(pytorch)

# fig.tight_layout()
output_name = filename.split(".")[0] + ".pdf"
fig.savefig(output_name)
os.system(f'pdfcrop {output_name} {output_name}')

